The Vienna Architecture Description Language

The Vienna Architecture Description Language (VADL) is a powerful processor description language (PDL) that enables the concise specification of processor architectures. From a single VADL processor specification, the VADL compiler can automatically generate a wide range of artifacts required for rapid design space exploration. These include assemblers, compilers, linkers, functional and cycle-accurate instruction set simulators, synthesizable hardware description language (HDL) specifications, as well as test cases and documentation. A distinctive feature of VADL is the separation of the instruction set architecture (ISA) specification from the microarchitecture (MiA) specification. This decoupling gives users the flexibility to combine various ISAs with different MiAs, offering a versatile approach to processor design. In contrast to existing PDLs, VADL's MiA specification operates at a higher level of abstraction, enhancing the clarity and simplicity of the design process. Notably, using a single ISA specification, VADL streamlines compiler generation and maintenance by eliminating the need for intricate compiler-specific knowledge. Because the original VADL implementation is subject to restrictive licensing, the open-source implementation OpenVADL was initiated. This article introduces VADL, compares the original implementation with the ongoing OpenVADL development, describes the generator techniques in detail, and demonstrates both the expressiveness of the language and the performance of the generators in an empirical evaluation. The evaluation highlights the conciseness of VADL and the efficiency of the generated artifacts. Finally, the viability of OpenVADL for design space exploration is demonstrated in a case study on CRC32 checksum computation for the RISC-V ISA.

==> src-iss.cpp <==
typedef unsigned int sint32;
typedef unsigned int uint32;

sint32 X[32];

inline uint32 ADDI (const uint32 PC,
                    const uint32 instr) {
  uint32 rd   = (instr >>  7) & 0x1f;
  uint32 rs1  = (instr >> 15) & 0x1f;
  sint32 immS = (sint32) instr >> 20;
  X[rd] = X[rs1] + immS;
  return PC + 4;
  }

